Recommended Target Fields for Commissioning the Vera C. Rubin Observatory

The commissioning team for the Vera C. Rubin observatory is planning a set of engineering and science verification observations with the Legacy Survey of Space and Time (LSST) commissioning camera and then the Rubin Observatory LSST Camera. The time frame for these observations is not yet fixed, and the commissioning team will have flexibility in selecting fields to observe. In this document, the Dark Energy Science Collaboration (DESC) Commissioning Working Group presents a prioritized list of target fields appropriate for testing various aspects of DESC-relevant science performance, grouped by season for visibility from Rubin Observatory at Cerro Pachon. Our recommended fields include Deep-Drilling fields (DDFs) to full LSST depth for photo-$z$ and shape calibration purposes, HST imaging fields to full depth for deblending studies, and an $\sim$200 square degree area to 1-year depth in several filters for higher-level validation of wide-area science cases for DESC. We also anticipate that commissioning observations will be needed for template building for transient science over a broad RA range. We include detailed descriptions of our recommended fields along with associated references. We are optimistic that this document will continue to be useful during LSST operations, as it provides a comprehensive list of overlapping data-sets and the references describing them.

==> desc-tex/test/make_publication_list.py <==
"""
Parse the LSST DESC bibtex file and write out the publication list as an html snippet, for inclusion on the public website.
"""

from __future__ import print_function
import bibtexparser

# ======================================================================

def lookup_journal(tex):
    """
    Return the name or acronym of the journal, given its tex macro.
    """
    plaintext = tex.replace('\\','')
    lookup = {'apj':'ApJ', 'apjs':'ApJS', 'aj':'AJ', 'mnras':'MNRAS', 'nature':'Nature', 'aap':'A&amp;A', 'pasp':'PASP', 'jcap':'JCAP'}
    try:
        journal = lookup[plaintext]
    except:
        journal = plaintext
    return journal

# ----------------------------------------------------------------------

def html_for(entry):
    """
    Return a single line of HTML displaying the bibtex entry provided, either to stdout or a file provided.
    """
    # First make the authorlist:
    names = entry['author'].replace('\n',' ').replace('{','').replace('}','').replace('~',' ').replace('\\','').replace("'",'').split(' and ')
    separator = ', '
    authorlist = separator.join(names)

    # Clean up the title:
    title = entry['title'].replace('{','').replace('}','')

    # Now get the journal details:
    journal = lookup_journal(entry['journal'])
    try:
        details = separator.join(['('+entry['year']+')', journal, entry['volume'], entry['pages']])+'.'
    except:
        details = separator.join(['('+entry['year']+')', journal])+'.'

    # And now the URLs:
    ADSurl = entry['adsurl']
    PDFurl = "https://arxiv.org/pdf/"+entry['eprint']
    bibcode = ADSurl.split('/')[-1]
    BIBurl = "http://adsabs.harvard.edu/cgi-bin/nph-bib_query?bibcode="+bibcode+"&amp;data_type=BIBTEX&amp;db_key=AST&amp;nocookieset=1"

    # Compose the single line string:
    line = '<li style="margin-bottom: 10px;">'+authorlist+' <em>"'+title+'"</em> '+details
    line += ' (<a href="'+ADSurl+'">ADS</a>, <a href="'+PDFurl+'">PDF</a>, <a href="'+BIBurl+'">bibtex</a>)'+'</li>'

    return line


# ======================================================================

if __name__ == '__main__':

    with open('../bib/lsstdesc.bib') as bibtex_file:
        db = bibtexparser.bparser.BibTexParser(common_strings=True).parse_file(bibtex_file)

    # Loop over the list of bibtex entries:
    print()
    for entry in db.entries:
        print(html_for(entry))
        print()

# ======================================================================

